Super-localized Orthogonal Decomposition for high-frequency Helmholtz problems

We propose a novel variant of the Localized Orthogonal Decomposition (LOD) method for time-harmonic scattering problems of Helmholtz type with high wavenumber $\kappa$. On a coarse mesh of width $H$, the proposed method identifies local finite element source terms that yield rapidly decaying responses under the solution operator. They can be constructed to high accuracy from independent local snapshot solutions on patches of width $\ell H$ and are used as problem-adapted basis functions in the method. In contrast to the classical LOD and other state-of-the-art multi-scale methods, the localization error decays super-exponentially as the oversampling parameter $\ell$ is increased. This implies that optimal convergence is observed under the substantially relaxed oversampling condition $\ell \gtrsim (\log \tfrac{\kappa}{H})^{(d-1)/d}$ with $d$ denoting the spatial dimension. Numerical experiments demonstrate the significantly improved offline and online performance of the method also in the case of heterogeneous media and perfectly matched layers.

==> code4paper.m <==
% clear work space and close figures
clear vars; close all;
% fix random number generator and seed
rng('default');

%% problem parameters
% right-hand side
% f = @(x) ones(size(x,1),1);
f = @(x) fps([.5,.5],.05,x);
% reference level and coarse level
lvlref = 7; lvlH = 4;
% oversampling parameter for patch-size
ell = 2; 
% wavenumber
kappa = 2^4; 
% oversampling parameter for random SVD
parsvd = 5; 

%% mesh generation
% initial mesh of [0,1]x[0,1]
T0 = struct('coords',[0 0; 1 0;0 1;1 1],'elems',[1 2 4 3],'nnodes',4,'nelems',1,'h',1);
% coarse mesh 
TH = refineMesh(T0,lvlH);
% fine mesh and prolongation from DG0h (piecewise constants on Th)
% to DG0H (piecewise constants on TH)
[Th, DG0HtoDG0h] = refineMesh(TH,lvlref-lvlH);

%% reference solution
% stiffness matrix, mass matrix, and boundary mass matrix
Ah = getStiffness(Th); Mh = getMass(Th); Bh = getBoundaryMass(Th);
% compute system matrix
Sh = Ah-kappa^2*Mh-1i*kappa*Bh;

% compute right-hand side
rhs = Mh*f(Th.coords);
% compute reference solution
uref = Sh\rhs;

%% SLOD solution
% compute patches; k-th columns of p has entry one at index l if the 
% element with index l is in the patch associated to element k, 0 else
patches = computePatches(TH,ell);
% matrix for storing SLOD basis functions
G = sparse(Th.nnodes,TH.nelems);

% nngh is the number of neighbors for interior and 0 for boundary vertices
nngh = accumarray(Th.elems(:),1,[Th.nnodes 1]);
nngh(Th.bndnodes) = 0;

% loop over coarse elements, cind is index for columns of G
cind = 1;
for elemH = 1:TH.nelems
    % coarse elems in patch associated to elemH
    elemsHp = logical(patches(:,elemH));
    % number of coarse patch elements
    nelemsHp = sum(elemsHp);
    % check for boundary intersections; only if m is an integer, the patch 
    % is considered; m denotes the number of basis functions computed on
    % this patch; this strategy ensures the satbility of the computed basis
    m = ell^(log((2*ell+1)^2/nelemsHp)/log((2*ell+1)/(2*ell)));
    % if statement checks if m is an integer
    if abs(m-round(m))<1e-12
        m = round(m);
        % fine patch elems 
        elemshp = logical(DG0HtoDG0h*elemsHp);
        % number of fine patch elements
        nelemshp = sum(elemshp);
        % number of neighbors for fine patch nodes and 0 else
        nnghp = accumarray(reshape(Th.elems(elemshp,:),[],1),1,[Th.nnodes 1]);
        % fine patch nodes
        nodeshp = find(nnghp);
        % fine boundary patch nodes
        bndnodeshp = nodeshp(nnghp(nodeshp) ~= nngh(nodeshp));
        % midpoint of elemH
        midelemH = sum(TH.coords(TH.elems(elemH,:),:))./4;
        % fine nodes on the patch boundary segment, where we want to 
        % ensure a small normal derivative of the basis function 
        cp = bndnodeshp(max(abs(Th.coords(bndnodeshp,:)-midelemH),[],2)>(.5+ell)*TH.h-1e-12);
        cp = setdiff(cp,intersect(computeNeighbors(Th,setdiff(bndnodeshp,cp)),bndnodeshp));
        % local indices of fine patch nodes
        nodeshploci = 1:length(nodeshp);
        % transfer from global to local indices
        globtoloc = sparse(nodeshp,1,nodeshploci,Th.nnodes,1);
        % local indices of cp nodes
        cploci = find(ismember(nodeshp,cp));
        % boundary edges lying on the boundary of the patch 
        bndedgesi = find(prod(double(ismember(Th.bndedges,bndnodeshp)),2));
        % fine patch mesh
        Thp = struct('coords',Th.coords(nodeshp,:), ...
                     'elems', globtoloc(Th.elems(elemshp,:)),...
                     'bndedges',reshape(globtoloc(reshape(Th.bndedges(bndedgesi,:),[],1)),[],2),...
                     'nnodes',length(nodeshp),...
                     'nelems',nelemshp,'h',Th.h);
        % patch stiffness matrix, patch mass matrix, patch dg mass matrix,
        % and patch boundary mass matrix
        Ahp = getStiffness(Thp); Mhp = getMass(Thp); 
        Mhpdg = getMass(Thp,[],'dg'); Bhp = getBoundaryMass(Thp);
        % patch system matrix and adjoint patch system matrix
        Shp = Ahp-kappa^2*Mhp-1i*kappa*Bhp; Shpt = Shp';
        % prolongations and projections on the patch
        DG0HptoDG0hp = DG0HtoDG0h(elemshp,elemsHp);       
        DG1htoDG0hp = computeDG1toDG0(Thp);
        CG1htoDG1hp = computeCG1toDG1(Thp);
        CG1htoDG0hp = DG1htoDG0hp*CG1htoDG1hp;
        CG1htoDG0Hp = (spdiags(sum(DG0HptoDG0hp,1).',0,nelemsHp,nelemsHp)*DG0HptoDG0hp.')*CG1htoDG0hp;
        % number of random samples of Helmholtz-harmonic functions
        nrsvd = parsvd*(2*ell+1).^2;
        % uniformly distributed (iid) Dirichlet data for sampled Helholtz-
        % harmonic functions
        rhssvd = rand(length(cp),nrsvd);
        % local degrees of freedom
        dofhpli = setdiff(nodeshploci,cploci);
        % samples of Helmholtz-harmonic functions
        uharloc = zeros(length(nodeshp),nrsvd);
        uharloc(dofhpli,:) = Shpt(dofhpli,dofhpli)\(-Shpt(dofhpli,cploci)*rhssvd);
        uharloc(cploci,:) = rhssvd;
        % projection to (coarse) piecewise constant functions on patch
        X = CG1htoDG0Hp*uharloc;
        % singular value decomposition, X = U*Sigma*V'
        [U,Sigma,~] = svd(X,'econ');    
        % right-hand side of SLOD basis function
        gH = U(:,end-m+1:end);
        % load vector
        gh = CG1htoDG1hp.'*(Mhpdg*(DG1htoDG0hp'*(DG0HptoDG0hp*gH)));
        % SLOD basis function 
        uslodp = zeros(length(nodeshp),m);
        uslodp(dofhpli,:) = Shp(dofhpli,dofhpli)\gh(dofhpli,:); %%
        uslodp = uslodp*diag(1./diag(sqrt(uslodp.'*(Mhp*uslodp))));
        % save SLOD basis function in G
        G(nodeshp,cind:cind+m-1) = uslodp;
        % upadte index
        cind = cind + m;
    end % if
end % for

% SLOD stiffness matrix
Sslod = G.'*(Sh*G);
% SLOD load vector
rhslod = G.'*rhs;
% SLOD solution
uslod = Sslod\rhslod;
uslod = G*uslod;
% error function
e = uslod-uref;
% relative error in kappa-weighted Helmholtz norm
err = abs(sqrt(e'*Ah*e + kappa^2*e'*Mh*e)/sqrt(uref'*Ah*uref + kappa^2*uref'*Mh*uref));
% print relative error
fprintf('SLOD solution for kappa = %d, lvlH %d, lvlref = %d, and ell = %d has a relative error of %d.\n',[kappa,lvlH,lvlref,ell,err]);

%% visualization of solutions and errors
figure
subplot(1,2,1); plotMeshFun(Th,real(uslod));
axis('square')
title('real part of SLOD sol')
subplot(1,2,2); plotMeshFun(Th,imag(uslod));
axis('square')
title('imag part of SLOD sol')

figure; 
plotMeshFun(Th,abs(e)./abs(uref));
axis('square')
title('relative error')

%% function refineMesh uniformly refines T nref times
function [T,P0] = refineMesh(T,nref)
    % P0 prolongation
    P0 = speye(T.nelems);
    N = round(sqrt(T.nelems)); % number of elems in one direction
    for k = 1:nref
        N = 2*N;
        nnodes = (N+1).^2;
        nelems = N^2;
        idp = zeros(N,1); idp(1:2:end) = 1; idp = find(idp*idp.');
        I = [idp idp+1 idp+N idp+N+1]';
        J = repmat(1:(nelems/4),4,1);
        P0 = sparse(I(:),J(:),1,nelems,nelems/4)*P0;
    end % for
    % new coords
    idc = repmat(1:N+1,N+1,1);
    coords = ([reshape(idc',(N+1)^2,1),reshape(idc,(N+1)^2,1)]-1)./N;
    % new elems
    ide = reshape(repmat(0:N:(N^2-N),N,1)+repmat((0:(N-1)),N,1) + repmat((1:N)',1,N),[],1);
    elems = [ide,ide+1,ide+N+2,ide+N+1];
    % boundary nodes and edges
    bndnnodes = find(sparse(elems,ones(size(elems)),ones(size(elems)),nnodes,1) < 4);
    posbndnodes = [mod(bndnnodes-1,N+1)+1 ceil(bndnnodes/(N+1)-1e-12)];
    posbndnodesngh = reshape(repmat(posbndnodes,1,4)',2,[])' + repmat([1 0;0 1;-1 0;0 -1],length(bndnnodes),1);
    posbndnodesngh = posbndnodesngh.*repmat(prod(posbndnodesngh>0 & posbndnodesngh<=(N+1),2),1,2);
    bndnodesngh = posbndnodesngh(:,1)+(posbndnodesngh(:,2)-1)*(N+1);
    bndnodesngh = bndnodesngh.*(bndnodesngh>0);
    alledges = [reshape(repmat(bndnnodes',4,1),[],1), bndnodesngh];
    exedges = alledges(alledges(:,2)>0,:);
    bndedges = exedges(ismember(exedges(:,2),bndnnodes),:);
    bndedges = unique(sort(bndedges,2),'rows');
    % refined mesh
    T = struct('coords',coords,'elems',elems,'bndnodes',bndnnodes,'bndedges',bndedges,'nnodes',nnodes,'nelems',nelems,'h',1/N);
end % function

%% function computeNeighbors computes neighboring nodes 
function nodesngh = computeNeighbors(T,nodes)
    N = round(sqrt(T.nelems)); % number of elems in one direction
    posnodes = [mod(nodes-1,N+1)+1 ceil(nodes/(N+1)-1e-12)];
    posnodesngh = reshape(repmat(posnodes,1,4)',2,[])' + repmat([1 0;0 1;-1 0;0 -1],length(nodes),1);
    posnodesngh = posnodesngh.*repmat(prod(posnodesngh>0 & posnodesngh<=(N+1),2),1,2);
    nodesngh = posnodesngh(:,1)+(posnodesngh(:,2)-1)*(N+1);
    nodesngh = nodesngh(nodesngh>0);
end % function

%% function computePatches computes ell-th order element patches of T
function patches = computePatches(T,ell)
    % generate patches
    nnodes = T.nnodes;
    nelems = T.nelems;
    % incidence matrix of coarse elements and nodes
    Inodeselems = sparse(T.elems,repmat((1:nelems)',1,4),1,nnodes,nelems);
    % incidence matrix of coarse elements
    Ielemselems = spones(Inodeselems'*Inodeselems);
    patches = speye(T.nelems);
    for k = 1:ell
        patches = Ielemselems*patches;
    end % for
    patches = spones(patches);
end % function

%% function getStiffness assembles the CG stiffness matrix of T with weight vector weight
function A = getStiffness(T,weight)
    if nargin < 2
        weight = ones(T.nelems,1);
    end % if
    % local stiffness matrix
    L = 1/6 * [4,-1,-2,-1;-1,4,-1,-2;-2,-1,4,-1;-1,-2,-1,4];
    % global stiffness matrix assembly
    Aloc = reshape(repmat(weight.',16,1),4,4,T.nelems).*reshape(repmat(L,1,T.nelems),4,4,T.nelems);
    n4eT = T.elems';
    I = repmat(n4eT,4,1);
    J = repmat(n4eT(:),1,4)';  
    A = sparse(I(:),J(:),Aloc(:),T.nnodes,T.nnodes);
end % function

%% function getMass assembles the type (CG/DG) mass matrix of T with weight vector weight
function M = getMass(T,weight,type)
    if nargin < 3
        type = 'cg';
    end % if
    if nargin < 2 || isempty(weight)
        weight = ones(T.nelems,1);
    end % if
    % local mass matrix
    L = T.h^2/36 * [4,2,1,2;2,4,2,1;1,2,4,2;2,1,2,4];       
    % global mass matrix assembly
    switch type
        case 'cg'
            Mloc = reshape(repmat(weight.',16,1),4,4,T.nelems).*reshape(repmat(L,1,T.nelems),4,4,T.nelems);
            n4eT = T.elems';
            I = repmat(n4eT,4,1);
            J = repmat(n4eT(:),1,4)';  
            M = sparse(I(:),J(:),Mloc(:),T.nnodes,T.nnodes);
        case 'dg'
            M = kron(spdiags(weight,0,T.nelems,T.nelems),L);        
        otherwise
            error('Type must be either cg or dg.')
    end % switch
end % function

%% function getBoundaryMass assembles the boundary mass matrix of T
function B = getBoundaryMass(T)
    nbnde=size(T.bndedges,1);
    % local boundary mass matrix
    L = T.h/6 * (ones(2)+eye(2));
    % global boundary mass matrix assembly
    Bloc = repmat(L,1,1,nbnde);
    n4sT = T.bndedges';
    I = repmat(n4sT,2,1);
    J = repmat(n4sT(:),1,2)';        
    B = sparse(I(:),J(:),Bloc(:),T.nnodes,T.nnodes);
end % function 

%% function computeDG1toDG0 computes the projection from DG1 to DG0 on T
function P = computeDG1toDG0(T)
    P = kron(speye(T.nelems),1./4.*ones(1,4));        
end % function

%% function computeCG1toDG1 computes the embedding of CG1 into DG1 on T
function P = computeCG1toDG1(T)
    P = sparse(1:T.nelems*4,reshape(T.elems.',1,[]),1,T.nelems*4,T.nnodes);
end % function 

%% function fps returns the values of a pointsource at center with radius rad
function val = fps(center,rad,x)
    arg = @(x) sqrt(sum((x-center).^2,2))/rad;
    f = @(x) 1e+4*exp(-1./(1-arg(x).^2));
    val = f(x); val(arg(x)>=1) = 0;
end % function

%% function plotMeshFun plots function u on mesh T
function out = plotMeshFun(T,u,varargin)
    N = round(sqrt(T.nelems)); % number of elems in one direction
    Xcoords = reshape(T.coords(:,1),N+1,N+1);
    Ycoords = reshape(T.coords(:,2),N+1,N+1);
    U = reshape(u,N+1,N+1);
    out = surf(Xcoords,Ycoords,U,U,varargin{:});
    if isempty(varargin)
        set(out, 'edgecolor','none');
    end % if
end % function

